Estimating Cosmological Constraints from Galaxy Cluster Abundance using Simulation-Based Inference

Inferring the values and uncertainties of cosmological parameters in a cosmology model is of paramount importance for modern cosmic observations. In this paper, we use the simulation-based inference (SBI) approach to estimate cosmological constraints from a simplified galaxy cluster observation analysis. Using data generated from the Quijote simulation suite and analytical models, we train a machine learning algorithm to learn the probability function between cosmological parameters and the possible galaxy cluster observables. The posterior distribution of the cosmological parameters at a given observation is then obtained by sampling the predictions from the trained algorithm. Our results show that the SBI method can successfully recover the truth values of the cosmological parameters within the 2{\sigma} limit for this simplified galaxy cluster analysis, and acquires similar posterior constraints obtained with a likelihood-based Markov Chain Monte Carlo method, the current state-of the-art method used in similar cosmological studies.

==> quijote.py <==
import torch
from torch import zeros, ones

import sbi
from sbi.utils import BoxUniform
from sbi.inference import prepare_for_sbi, simulate_for_sbi, SNPE, SNLE, SNRE
from sbi.analysis import pairplot

# read in data

import numpy as np

theta_np = np.genfromtxt("latin_hypercube_params.txt")
print(shape(theta_np))
# x_np = np.genfromtxt("quijote_MOR_summary.txt")
# print(np.shape(x_np))
# print(np.shape(theta_np))
# #np.genfromtxt("randomized_starts_out_08_1000.txt")
# prior_len = theta_np.shape[1]

# prior = BoxUniform(-ones(prior_len)*10, ones(prior_len)*10)

# sums=np.sum(x_np, axis=1)
# contains_no_inf = np.invert(np.isnan(sums))
# theta_np = theta_np[contains_no_inf]
# x_np = x_np[contains_no_inf]

# print(np.shape(x_np))
# print(np.shape(theta_np))
            

# # turning into tensors

# theta = torch.as_tensor(theta_np, dtype=torch.float32)
# x = torch.as_tensor(x_np, dtype=torch.float32)
# #No. of simulations


# # SNLE, SNRE, SNPE
# inferer = SNPE(prior, density_estimator="mdn", device="cpu")
# #inferer = SNLE(prior, device="cpu")  

# # Append training data
# inferer = inferer.append_simulations(theta, x)


# density_estimator = inferer.train(num_atoms=10, training_batch_size=50, learning_rate=0.005, 
# validation_fraction=0.1, stop_after_epochs=10, max_num_epochs=10, clip_max_norm=5.0, 
# calibration_kernel=None, exclude_invalid_x=True, resume_training=False, discard_prior_samples=False, 
# use_combined_loss=False, retrain_from_scratch_each_round=False, show_train_summary=False, 
#                             dataloader_kwargs=None) 





# posterior = inferer.build_posterior(density_estimator)  
# #posterior = inferer.build_posterior(classifier)  

# #theta_o=numpy.zeros(3)
# #x_o=numpy.zeros(3)
# #samples=numpy.zeros(3)

# theta_o = torch.as_tensor(theta_np[192222], dtype=torch.float32)
# x_o = torch.as_tensor(x_np[192222], dtype=torch.float32)

# #theta_o1 = torch.as_tensor(theta_np[193333], dtype=torch.float32)
# #x_o1 = torch.as_tensor(x_np[193333], dtype=torch.float32)

# #theta_o2 = torch.as_tensor(theta_np[194444], dtype=torch.float32)
# #x_o2 = torch.as_tensor(x_np[194444], dtype=torch.float32)


# samples = posterior.sample((100000,), x=x_o)

# #samples2 = posterior.sample((100000,), x=x_o2)


    

# from chainconsumer import ChainConsumer
# from matplotlib import pyplot as plt


# np_samples=samples.numpy()

# c = ChainConsumer()
# #print(np.shape(np_samples))
# c.add_chain(np_samples, parameters=["$\Omega_m$", "$\Omega_b$", "$h$", "$n_s$", "$\sigma_8$","$MA$", "$MB$", "$lnsigma$"])

# #fig = c.plotter.plot(truth=theta_truth[0,:])

# #c.add_chain(np_samples1, parameters=["$\Omega_m$", "$\Omega_b$", "$h$", "$n_s$", "$\sigma_8$","$MA$", "$MB$", "$lnsigma$"])

# fig = c.plotter.plot()
# #fig = c.plotter.plot(truth=theta_truth[1,:])



# #fig.set_size_inches(1 + fig.get_size_inches())  # Resize fig for doco. You don't need this.
# #fig.set_size_inches(1 + fig.get_size_inches())
# plt.show()

# # bias=np.zeros(3,8)
# # unc=np.zeros(3,8)
# # for i in range(8):
# #     bias[i,0]=torch.mean(samples0[:,i])- theta_o0
# #     bias[i,1]=torch.mean(samples1[:,i])- theta_o1
# #     bias[i,2]=torch.mean(samples2[:,i])- theta_o2
    
        
# #     unc[i,0]=torch.std(samples0[:,i])
# #     unc[i,1]=torch.std(samples1[:,i])
# #     unc[i,2]=torch.std(samples2[:,i])
    
    

    
    
    
# # print(bias)
# # print(unc)


